Description of the UPPAAL Models for SRP and CSRP and Verification of their Termination and Consistency Properties

The IEEE Audio Video Bridging (AVB) Task Group (TG) was created to provide Ethernet with soft real-time guarantees. Later on, the TG was renamed to Time-Sensitive Networking (TSN) and its scope broadened to support hard real-time and critical applications. The Stream Reservation Protocol (SRP) is a key work of the TGs as it allows reserving resources in the network, guaranteeing the required quality of service (QoS). AVB's SRP is based on a distributed architecture, while TSN's is based on centralized ones. The distributed version of SRP is supported and used in TSN. Nevertheless, it was not designed to provide properties that are important for critical applications. Therefore, we propose a new version of SRP with enhanced services called Consistent Stream Reservation Protocol (CSRP). In this document we describe the SRP and CSRP UPPAAL models we developed and the queries we used to verify their termination and consistency properties.

==> anc/CSRP_model.xml <==
<?xml version="1.0" encoding="utf-8"?>
<!DOCTYPE nta PUBLIC '-//Uppaal Team//DTD Flat System 1.1//EN' 'http://www.it.uu.se/research/group/darts/uppaal/flat-1_2.dtd'>
<nta>
	<declaration>// Parameters
const int Num_links = 6;
const int Num_bridges = 3;

// Consts
const int Processing_time = 200;
const int Minimum_processing_time = 10;
const int NU_value = 5;
const int TA = 1;
const int TF = 2;
const int LR = 3;
const int LAF = 4;
const int LRF = 5;
const int NU_LA = 2;
const int NU_TA = 0;
const int Yes = 1;
const int No = 2;
const int NU_Re = 0;

// Global variables
int[0,5] Link_value[Num_links];
int[0,2] TA_bridge[Num_bridges];
int[2,5] LA_bridge[Num_bridges];

chan TA_link[Num_links];
chan LA_link[Num_links];
broadcast chan Bridge_TA_chan[Num_bridges];
broadcast chan Bridge_LA_chan[Num_bridges];
chan Str;

//Solution
int[0,2] Link_LNR[Num_links][Num_links-Num_bridges]; // Num_links-Num_bridges = Num_listeners
int[0,2] LNR_bridge[Num_bridges][Num_links-Num_bridges];

chan LNR_link[Num_links];
broadcast chan Bridge_LNR_chan[Num_bridges];</declaration>
	<template>
		<name x="5" y="5">Talker</name>
		<parameter>chan &amp;TA_transmission, chan &amp;LA_reception, chan &amp;Stream_trigger, chan &amp;LNR_transmission, const int &amp;Link</parameter>
		<declaration>// Place local declarations here.
clock t;

int[2,5] LAs_received = NU_LA;

//Solution
const int Waiting_time = (Num_bridges*2+1)*200;

int[0,2] LNR[Num_links-Num_bridges];

void Store_LNR_received()
{
    int[0,2] temp[Num_links-Num_bridges] = Link_LNR[Link];

    for(i : int[0,Num_links-Num_bridges-1])
    {
        if(LNR[i] == NU_Re)
        {
            LNR[i] = temp[i];
        }
    }
}</declaration>
		<location id="id0" x="1836" y="1088">
			<name x="1853" y="1088">End_SRP</name>
		</location>
		<location id="id1" x="1836" y="1003">
			<urgent/>
		</location>
		<location id="id2" x="1836" y="884">
			<name x="1717" y="884">Receive_LAs</name>
			<label kind="invariant" x="1717" y="901">t &lt;= Waiting_time</label>
		</location>
		<location id="id3" x="1836" y="799">
			<committed/>
		</location>
		<init ref="id3"/>
		<transition>
			<source ref="id1"/>
			<target ref="id0"/>
			<label kind="guard" x="1513" y="1020">!(LAs_received == LR || LAs_received == LRF)</label>
			<nail x="1810" y="1020"/>
			<nail x="1810" y="1071"/>
		</transition>
		<transition>
			<source ref="id1"/>
			<target ref="id0"/>
			<label kind="guard" x="1844" y="1020">LAs_received == LR || LAs_received == LRF</label>
			<label kind="synchronisation" x="1844" y="1037">Stream_trigger!</label>
		</transition>
		<transition>
			<source ref="id2"/>
			<target ref="id1"/>
			<label kind="guard" x="1691" y="927">t &gt;= Waiting_time</label>
			<label kind="synchronisation" x="1691" y="944">LNR_transmission!</label>
			<label kind="assignment" x="1691" y="961">Link_LNR[Link] = LNR</label>
		</transition>
		<transition>
			<source ref="id2"/>
			<target ref="id2"/>
			<label kind="synchronisation" x="1955" y="816">LA_reception?</label>
			<label kind="assignment" x="1955" y="842">LAs_received =
(LAs_received == NU_LA ? Link_value[Link]:
LAs_received == LR &amp;&amp; Link_value[Link] != LR  ? LRF:
LAs_received == LAF &amp;&amp; Link_value[Link] != LAF  ? LRF:
LAs_received),
Store_LNR_received()</label>
			<nail x="1946" y="951"/>
			<nail x="1946" y="825"/>
		</transition>
		<transition>
			<source ref="id3"/>
			<target ref="id2"/>
			<label kind="synchronisation" x="1691" y="816">TA_transmission!</label>
			<label kind="assignment" x="1691" y="833">Link_value[Link] = TA,
t := 0</label>
		</transition>
	</template>
	<template>
		<name>Stream</name>
		<parameter>chan &amp;Stream_trigger</parameter>
		<location id="id4" x="-119" y="-178">
			<name x="-102" y="-187">Stream_transmission</name>
		</location>
		<location id="id5" x="-272" y="-178">
		</location>
		<init ref="id5"/>
		<transition>
			<source ref="id5"/>
			<target ref="id4"/>
			<label kind="synchronisation" x="-246" y="-204">Stream_trigger?</label>
		</transition>
	</template>
	<template>
		<name>Listener</name>
		<parameter>chan &amp;TA_reception, chan &amp;LA_transmission, chan &amp;LNR_reception, const int &amp;Link, const int &amp;Listener</parameter>
		<declaration>// Place local declarations here.
clock t;

int[2,5] LA_transmitted = NU_LA;
int[0,2] TA_received = NU_TA;

//Solution
int[0,2] LNR_transmitted[Num_links-Num_bridges];

int[0,2] LNR_received[Num_links-Num_bridges];

int[0,2] Can_I_receive;</declaration>
		<location id="id6" x="17" y="-365">
			<name x="34" y="-365">End_SRP</name>
		</location>
		<location id="id7" x="17" y="-467">
			<name x="34" y="-467">prev_End</name>
		</location>
		<location id="id8" x="17" y="-612">
			<name x="34" y="-612">Process_time</name>
			<label kind="invariant" x="34" y="-595">t &lt;= Processing_time</label>
		</location>
		<location id="id9" x="17" y="-782">
			<urgent/>
		</location>
		<location id="id10" x="17" y="-893">
		</location>
		<init ref="id10"/>
		<transition>
			<source ref="id7"/>
			<target ref="id6"/>
			<label kind="synchronisation" x="25" y="-442">LNR_reception?</label>
			<label kind="assignment" x="25" y="-416">Can_I_receive = Link_LNR[Link][Listener],
LNR_received = Link_LNR[Link]</label>
		</transition>
		<transition>
			<source ref="id9"/>
			<target ref="id7"/>
			<nail x="-9" y="-774"/>
			<nail x="-9" y="-476"/>
		</transition>
		<transition>
			<source ref="id8"/>
			<target ref="id7"/>
			<label kind="guard" x="25" y="-569">t &gt; Minimum_processing_time</label>
			<label kind="synchronisation" x="25" y="-544">LA_transmission!</label>
			<label kind="assignment" x="25" y="-518">Link_value[Link] = LA_transmitted,
Link_LNR[Link] = LNR_transmitted</label>
		</transition>
		<transition>
			<source ref="id9"/>
			<target ref="id8"/>
			<label kind="assignment" x="34" y="-680">LA_transmitted = LAF,
LNR_transmitted[Listener] = No</label>
			<nail x="238" y="-774"/>
			<nail x="238" y="-620"/>
		</transition>
		<transition>
			<source ref="id9"/>
			<target ref="id8"/>
			<label kind="guard" x="25" y="-756">TA_received == TA</label>
			<label kind="assignment" x="25" y="-731">LA_transmitted = LR,
LNR_transmitted[Listener] = Yes</label>
		</transition>
		<transition>
			<source ref="id10"/>
			<target ref="id9"/>
			<label kind="synchronisation" x="26" y="-867">TA_reception?</label>
			<label kind="assignment" x="25" y="-842">TA_received = Link_value[Link],
t := 0</label>
		</transition>
	</template>
	<template>
		<name>BridgeInput</name>
		<parameter>chan &amp;TA_reception, chan &amp;LA_transmission, broadcast chan &amp;TA_transmission, broadcast chan &amp;LA_reception, chan &amp;LNR_reception, broadcast chan &amp;LNR_transmission, const int &amp;Link, const int &amp;Bridge</parameter>
		<declaration>// Place local declarations here.
clock t;</declaration>
		<location id="id11" x="-229" y="25">
			<name x="-212" y="25">End_SRP</name>
		</location>
		<location id="id12" x="-229" y="-34">
			<urgent/>
		</location>
		<location id="id13" x="-510" y="-102">
			<name x="-510" y="-85">Process_time</name>
			<label kind="invariant" x="-510" y="-68">t &lt;= Processing_time</label>
		</location>
		<location id="id14" x="-229" y="-102">
			<name x="-212" y="-119">Waiting_P_answers</name>
		</location>
		<location id="id15" x="-229" y="-187">
			<urgent/>
		</location>
		<location id="id16" x="-229" y="-289">
		</location>
		<init ref="id16"/>
		<transition>
			<source ref="id12"/>
			<target ref="id11"/>
			<label kind="synchronisation" x="-221" y="-17">LNR_transmission!</label>
		</transition>
		<transition>
			<source ref="id14"/>
			<target ref="id12"/>
			<label kind="synchronisation" x="-221" y="-85">LNR_reception?</label>
			<label kind="assignment" x="-221" y="-68">LNR_bridge[Bridge] = Link_LNR[Link]</label>
		</transition>
		<transition>
			<source ref="id13"/>
			<target ref="id14"/>
			<label kind="guard" x="-476" y="-263">t &gt; Minimum_processing_time</label>
			<label kind="synchronisation" x="-476" y="-238">LA_transmission!</label>
			<label kind="assignment" x="-476" y="-212">Link_value[Link] = LA_bridge[Bridge],
Link_LNR[Link] = LNR_bridge[Bridge]</label>
			<nail x="-476" y="-161"/>
			<nail x="-263" y="-161"/>
		</transition>
		<transition>
			<source ref="id14"/>
			<target ref="id13"/>
			<label kind="synchronisation" x="-476" y="-153">LA_reception?</label>
			<label kind="assignment" x="-476" y="-127">t := 0</label>
		</transition>
		<transition>
			<source ref="id15"/>
			<target ref="id14"/>
			<label kind="synchronisation" x="-221" y="-161">TA_transmission!</label>
		</transition>
		<transition>
			<source ref="id16"/>
			<target ref="id15"/>
			<label kind="synchronisation" x="-221" y="-263">TA_reception?</label>
			<label kind="assignment" x="-221" y="-238">TA_bridge[Bridge] = Link_value[Link]</label>
		</transition>
	</template>
	<template>
		<name>BridgeOutput</name>
		<parameter>chan &amp;TA_transmission, chan &amp;LA_reception, broadcast chan &amp;TA_reception, broadcast chan &amp;LA_transmission, chan &amp;LNR_transmission, broadcast chan &amp;LNR_reception, const int &amp;Link, const int &amp;Bridge</parameter>
		<declaration>// Place local declarations here.
clock t;

int[0,2] TA_received = NU_TA;
int[0,2] TA_transmitted = NU_TA;

int[2,5] LA_received = NU_LA;

int[0,2] Have_Re = NU_Re;

int[0,2] Re_reserved = NU_Re;

//Solution
int[0,2] LNR_received[Num_links-Num_bridges];

void Store_LNR_received()
{
    int[0,2] temp[Num_links-Num_bridges] = Link_LNR[Link];

    for(i : int[0,Num_links-Num_bridges-1])
    {
        if(LNR_received[i] == NU_Re)
        {
            LNR_received[i] = temp[i];
        }
    }
}

void Update_Port_LNR()
{
    for(i : int[0,Num_links-Num_bridges-1])
    {
        if(LNR_received[i] != NU_Re)
        {
            LNR_received[i] = No;
        }
    }
}

void Update_Bridge_LNR()
{
    int[0,2] temp[Num_links-Num_bridges] = LNR_bridge[Bridge];

    for(i : int[0,Num_links-Num_bridges-1])
    {
        if(temp[i] == NU_Re)
        {
            LNR_bridge[Bridge][i] = LNR_received[i];
        }
    }
}

void Check_Reservation()
{
    int[1,2] reservation_needed = No;
    int[0,2] temp[Num_links-Num_bridges] = LNR_bridge[Bridge];

    for(i : int[0,Num_links-Num_bridges-1])
    {
        if(LNR_received[i] != NU_Re &amp;&amp; temp[i] == Yes)
        {
            reservation_needed = Yes;
        }
    }

    if(reservation_needed == No)
    {
        Re_reserved = No;
    }
}</declaration>
		<location id="id17" x="-212" y="-238">
			<name x="-195" y="-238">End_SRP</name>
		</location>
		<location id="id18" x="-212" y="-314">
			<urgent/>
		</location>
		<location id="id19" x="-620" y="-510">
			<urgent/>
		</location>
		<location id="id20" x="-620" y="-399">
			<name x="-730" y="-391">Check_resources</name>
			<urgent/>
		</location>
		<location id="id21" x="-212" y="-399">
			<name x="-195" y="-408">Waiting_L_answer</name>
		</location>
		<location id="id22" x="-212" y="-527">
			<name x="-195" y="-527">Process_time</name>
			<label kind="invariant" x="-195" y="-510">t &lt;= Processing_time</label>
		</location>
		<location id="id23" x="-212" y="-637">
			<urgent/>
		</location>
		<location id="id24" x="-212" y="-756">
		</location>
		<init ref="id24"/>
		<transition>
			<source ref="id18"/>
			<target ref="id17"/>
			<label kind="synchronisation" x="-204" y="-297">LNR_transmission!</label>
			<label kind="assignment" x="-204" y="-272">Link_LNR[Link] = LNR_bridge[Bridge]</label>
		</transition>
		<transition>
			<source ref="id21"/>
			<target ref="id18"/>
			<label kind="synchronisation" x="-204" y="-382">LNR_reception?</label>
			<label kind="assignment" x="-204" y="-357">Check_Reservation()</label>
		</transition>
		<transition>
			<source ref="id19"/>
			<target ref="id21"/>
			<label kind="synchronisation" x="-603" y="-697">LA_transmission!</label>
			<label kind="assignment" x="-603" y="-671">LA_bridge[Bridge] =
(LA_bridge[Bridge] == NU_LA ? LA_received:
LA_bridge[Bridge] == LR &amp;&amp; LA_received != LR ? LRF:
LA_bridge[Bridge] == LAF &amp;&amp; LA_received != LAF ? LRF:
LA_bridge[Bridge]),
Re_reserved =
(LA_received == LAF &amp;&amp; Re_reserved != Yes ? No: Yes),
Update_Bridge_LNR()</label>
			<nail x="-229" y="-510"/>
			<nail x="-229" y="-425"/>
		</transition>
		<transition>
			<source ref="id20"/>
			<target ref="id19"/>
			<label kind="guard" x="-586" y="-450">Have_Re == NU_Re || Have_Re == No</label>
			<label kind="assignment" x="-586" y="-425">LA_received = LAF, Have_Re = No, Update_Port_LNR()</label>
			<nail x="-603" y="-425"/>
			<nail x="-603" y="-476"/>
		</transition>
		<transition>
			<source ref="id20"/>
			<target ref="id19"/>
			<label kind="guard" x="-595" y="-501">Have_Re == NU_Re || Have_Re == Yes</label>
			<label kind="assignment" x="-595" y="-476">Have_Re = Yes</label>
		</transition>
		<transition>
			<source ref="id21"/>
			<target ref="id20"/>
			<label kind="synchronisation" x="-595" y="-391">LA_reception?</label>
			<label kind="assignment" x="-595" y="-365">LA_received = Link_value[Link],
Store_LNR_received()</label>
		</transition>
		<transition>
			<source ref="id22"/>
			<target ref="id21"/>
			<label kind="guard" x="-204" y="-484">t &gt; Minimum_processing_time</label>
			<label kind="synchronisation" x="-204" y="-459">TA_transmission!</label>
			<label kind="assignment" x="-204" y="-433">Link_value[Link] = TA_transmitted</label>
		</transition>
		<transition>
			<source ref="id23"/>
			<target ref="id22"/>
			<label kind="assignment" x="-42" y="-595">TA_transmitted = TF</label>
			<nail x="-51" y="-620"/>
			<nail x="-51" y="-544"/>
		</transition>
		<transition>
			<source ref="id23"/>
			<target ref="id22"/>
			<label kind="guard" x="-204" y="-603">TA_received == TA</label>
			<label kind="assignment" x="-204" y="-578">TA_transmitted = TA</label>
		</transition>
		<transition>
			<source ref="id24"/>
			<target ref="id23"/>
			<label kind="synchronisation" x="-204" y="-722">TA_reception?</label>
			<label kind="assignment" x="-204" y="-697">TA_received = TA_bridge[Bridge],
t = 0</label>
		</transition>
	</template>
	<system>// Place template instantiations here.
T = Talker(TA_link[0], LA_link[0], Str, LNR_link[0], 0);
L0 = Listener(TA_link[1], LA_link[1], LNR_link[1], 1, 0);
L1 = Listener(TA_link[3], LA_link[3], LNR_link[3], 3, 1);
L2 = Listener(TA_link[5], LA_link[5], LNR_link[5], 5, 2);
BI0 = BridgeInput(TA_link[0], LA_link[0], Bridge_TA_chan[0], Bridge_LA_chan[0], LNR_link[0], Bridge_LNR_chan[0], 0, 0);
BQ00 = BridgeOutput(TA_link[1], LA_link[1], Bridge_TA_chan[0], Bridge_LA_chan[0], LNR_link[1], Bridge_LNR_chan[0], 1, 0);
BQ01 = BridgeOutput(TA_link[2], LA_link[2], Bridge_TA_chan[0], Bridge_LA_chan[0], LNR_link[2], Bridge_LNR_chan[0], 2, 0);
BI1 = BridgeInput(TA_link[2], LA_link[2], Bridge_TA_chan[1], Bridge_LA_chan[1], LNR_link[2], Bridge_LNR_chan[1], 2, 1);
BQ10 = BridgeOutput(TA_link[3], LA_link[3], Bridge_TA_chan[1], Bridge_LA_chan[1], LNR_link[3], Bridge_LNR_chan[1], 3, 1);
BQ11 = BridgeOutput(TA_link[4], LA_link[4], Bridge_TA_chan[1], Bridge_LA_chan[1], LNR_link[4], Bridge_LNR_chan[1], 4, 1);
BI2 = BridgeInput(TA_link[4], LA_link[4], Bridge_TA_chan[2], Bridge_LA_chan[2], LNR_link[4], Bridge_LNR_chan[2], 4, 2);
BQ20 = BridgeOutput(TA_link[5], LA_link[5], Bridge_TA_chan[2], Bridge_LA_chan[2], LNR_link[5], Bridge_LNR_chan[2], 5, 2);
S = Stream(Str);
// List one or more processes to be composed into a system.
system T, L0, L1, L2, BI0, BQ00, BQ01, BI1, BQ10, BQ11, BI2, BQ20, S;
    </system>
	<queries>
		<query>
			<formula>E&lt;&gt; (BQ00.Have_Re == No &amp;&amp; BQ00.Re_reserved == Yes) || (BQ01.Have_Re == No &amp;&amp; BQ01.Re_reserved == Yes) || (BQ10.Have_Re == No &amp;&amp; BQ10.Re_reserved == Yes) || (BQ11.Have_Re == No &amp;&amp; BQ11.Re_reserved == Yes) || (BQ20.Have_Re == No &amp;&amp; BQ20.Re_reserved == Yes)
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E[] BQ00.LA_received == NU_LA
			</formula>
			<comment>Termination in port 1 of Bridge 0
			</comment>
		</query>
		<query>
			<formula>L0.prev_End &amp;&amp; L0.LA_transmitted != NU_LA --&gt; BQ00.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; L0.prev_End &amp;&amp; L0.LA_transmitted == NU_LA &amp;&amp; BQ00.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>L0.prev_End &amp;&amp; L0.LA_transmitted == NU_LA --&gt; BQ00.LA_received == NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>A&lt;&gt; BQ00.End_SRP
			</formula>
			<comment>Termination in port 1 of Bridge 0, solution
			</comment>
		</query>
		<query>
			<formula>E[] BQ01.LA_received == NU_LA
			</formula>
			<comment>Termination in port 2 of Bridge 0
			</comment>
		</query>
		<query>
			<formula>L1.prev_End &amp;&amp; L2.prev_End &amp;&amp; (L1.LA_transmitted != NU_LA || L2.LA_transmitted != NU_LA) --&gt; BQ01.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; L1.prev_End &amp;&amp; L2.prev_End &amp;&amp; L1.LA_transmitted == NU_LA &amp;&amp; L2.LA_transmitted == NU_LA &amp;&amp; BQ01.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>L1.prev_End &amp;&amp; L2.prev_End &amp;&amp; L1.LA_transmitted == NU_LA &amp;&amp; L2.LA_transmitted == NU_LA --&gt; BQ01.LA_received == NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>A&lt;&gt; BQ01.End_SRP
			</formula>
			<comment>Termination in port 2 of Bridge 0, solution
			</comment>
		</query>
		<query>
			<formula>E[] BQ10.LA_received == NU_LA
			</formula>
			<comment>Termination in port 1 of Bridge 1
			</comment>
		</query>
		<query>
			<formula>L1.prev_End &amp;&amp; L1.LA_transmitted != NU_LA --&gt; BQ10.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; L1.prev_End &amp;&amp; L1.LA_transmitted == NU_LA &amp;&amp; BQ10.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>L1.prev_End &amp;&amp; L1.LA_transmitted == NU_LA --&gt; BQ10.LA_received == NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>A&lt;&gt; BQ10.End_SRP
			</formula>
			<comment>Termination in port 1 of Bridge 1, solution
			</comment>
		</query>
		<query>
			<formula>E[] BQ11.LA_received == NU_LA
			</formula>
			<comment>Termination in port 2 of Bridge 1
			</comment>
		</query>
		<query>
			<formula>L2.prev_End &amp;&amp; L2.LA_transmitted != NU_LA --&gt; BQ11.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; L2.prev_End &amp;&amp; L2.LA_transmitted == NU_LA &amp;&amp; BQ11.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>L2.prev_End &amp;&amp; L2.LA_transmitted == NU_LA --&gt; BQ11.LA_received == NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>A&lt;&gt; BQ11.End_SRP
			</formula>
			<comment>Termination in port 2 of Bridge 1, solution
			</comment>
		</query>
		<query>
			<formula>E[] BQ20.LA_received == NU_LA
			</formula>
			<comment>Termination in port 1 of Bridge 2
			</comment>
		</query>
		<query>
			<formula>L2.prev_End &amp;&amp; L2.LA_transmitted != NU_LA --&gt; BQ20.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; L2.prev_End &amp;&amp; L2.LA_transmitted == NU_LA &amp;&amp; BQ20.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>L2.prev_End &amp;&amp; L2.LA_transmitted == NU_LA --&gt; BQ20.LA_received == NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>A&lt;&gt; BQ20.End_SRP
			</formula>
			<comment>Termination in port 1 of Bridge 2, solution
			</comment>
		</query>
		<query>
			<formula>E[] T.LAs_received == NU_LA
			</formula>
			<comment>Termination in Talker
			</comment>
		</query>
		<query>
			<formula>L0.prev_End &amp;&amp; L1.prev_End &amp;&amp; L2.prev_End &amp;&amp; (L0.LA_transmitted != NU_LA || L1.LA_transmitted != NU_LA || L2.LA_transmitted != NU_LA) --&gt; T.LAs_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; L0.prev_End &amp;&amp; L1.prev_End &amp;&amp; L2.prev_End &amp;&amp; L0.LA_transmitted == NU_LA &amp;&amp; L1.LA_transmitted == NU_LA &amp;&amp; L2.LA_transmitted == NU_LA &amp;&amp; T.LAs_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>L0.prev_End &amp;&amp; L1.prev_End &amp;&amp; L2.prev_End &amp;&amp; L0.LA_transmitted == NU_LA &amp;&amp; L1.LA_transmitted == NU_LA &amp;&amp; L2.LA_transmitted == NU_LA --&gt; T.LAs_received == NU_LA &amp;&amp; T.End_SRP
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>A&lt;&gt; T.End_SRP
			</formula>
			<comment>Termination in Talker, solution
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; S.Stream_transmission &amp;&amp; L0.LA_transmitted == LR &amp;&amp; BQ00.Re_reserved == No
			</formula>
			<comment>Consistency at the aplication level 1.1
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; S.Stream_transmission &amp;&amp; L0.Can_I_receive == Yes &amp;&amp; BQ00.Re_reserved == No
			</formula>
			<comment>Consistency at the aplication level 1.1, solution
			</comment>
		</query>
		<query>
			<formula>A[] L0.Can_I_receive == Yes imply BQ00.Re_reserved == Yes
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; S.Stream_transmission &amp;&amp; L1.LA_transmitted == LR &amp;&amp; (BQ01.Re_reserved == No || BQ10.Re_reserved == No)
			</formula>
			<comment>Consistency at the aplication level 1.2
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; S.Stream_transmission &amp;&amp; L1.Can_I_receive == Yes &amp;&amp; (BQ01.Re_reserved == No || BQ10.Re_reserved == No)
			</formula>
			<comment>Consistency at the aplication level 1.2, solution
			</comment>
		</query>
		<query>
			<formula>A[] L1.Can_I_receive == Yes imply (BQ01.Re_reserved == Yes &amp;&amp; BQ10.Re_reserved == Yes)
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; S.Stream_transmission &amp;&amp; L2.LA_transmitted == LR &amp;&amp; (BQ01.Re_reserved == No || BQ11.Re_reserved == No || BQ20.Re_reserved == No)
			</formula>
			<comment>Consistency at the aplication level 1.3
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; S.Stream_transmission &amp;&amp; L2.Can_I_receive == Yes &amp;&amp; (BQ01.Re_reserved == No || BQ11.Re_reserved == No || BQ20.Re_reserved == No)
			</formula>
			<comment>Consistency at the aplication level 1.3, solution
			</comment>
		</query>
		<query>
			<formula>A[] L2.Can_I_receive == Yes imply (BQ01.Re_reserved == Yes &amp;&amp; BQ11.Re_reserved == Yes &amp;&amp; BQ20.Re_reserved == Yes)
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>A[] deadlock imply T.LNR == LNR_bridge[0] &amp;&amp; T.LNR == LNR_bridge[1] &amp;&amp; T.LNR == LNR_bridge[2] &amp;&amp; T.LNR == L0.LNR_received &amp;&amp; T.LNR == L1.LNR_received &amp;&amp; T.LNR == L2.LNR_received
			</formula>
			<comment>Consistent view of the network
			</comment>
		</query>
		<query>
			<formula>A[] deadlock imply !T.Receive_LAs &amp;&amp; L0.End_SRP &amp;&amp; L1.End_SRP &amp;&amp; L2.End_SRP &amp;&amp; BI0.End_SRP &amp;&amp; BI1.End_SRP &amp;&amp; BI2.End_SRP &amp;&amp; BQ00.End_SRP &amp;&amp; BQ01.End_SRP &amp;&amp; BQ10.End_SRP &amp;&amp; BQ11.End_SRP &amp;&amp; BQ20.End_SRP
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>S.Stream_transmission &amp;&amp; L2.LA_transmitted == LR &amp;&amp; (BQ01.Re_reserved == NU_Re || BQ11.Re_reserved == NU_Re || BQ20.Re_reserved == NU_Re) --&gt; !(BQ01.Re_reserved == Yes || BQ11.Re_reserved == Yes || BQ20.Re_reserved == Yes)
			</formula>
			<comment>Consistency at the aplication level 2
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; deadlock &amp;&amp; S.Stream_transmission &amp;&amp; BQ00.Re_reserved == No &amp;&amp; BQ01.Re_reserved == No &amp;&amp; BQ10.Re_reserved == No &amp;&amp; BQ11.Re_reserved == No &amp;&amp; BQ20.Re_reserved == No
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; deadlock &amp;&amp; S.Stream_transmission &amp;&amp; BQ01.Re_reserved == No &amp;&amp; BQ10.Re_reserved == Yes &amp;&amp; BQ11.Re_reserved == Yes &amp;&amp; BQ20.Re_reserved == Yes
			</formula>
			<comment>Consistency at the infrastructure level 1
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; deadlock &amp;&amp; S.Stream_transmission &amp;&amp; (BQ01.Re_reserved == No || BQ11.Re_reserved == No) &amp;&amp; BQ20.Re_reserved == Yes
			</formula>
			<comment>Consistency at the infrastructure level 2
			</comment>
		</query>
		<query>
			<formula>S.Stream_transmission --&gt; (BQ00.Re_reserved == Yes &amp;&amp; BQ01.Re_reserved != Yes &amp;&amp; BQ10.Re_reserved != Yes &amp;&amp; BQ11.Re_reserved != Yes &amp;&amp; BQ20.Re_reserved != Yes &amp;&amp; L0.Can_I_receive == Yes &amp;&amp; L1.Can_I_receive != Yes &amp;&amp; L2.Can_I_receive != Yes)
|| (BQ00.Re_reserved != Yes &amp;&amp; BQ01.Re_reserved == Yes &amp;&amp; BQ10.Re_reserved == Yes &amp;&amp; BQ11.Re_reserved != Yes &amp;&amp; BQ20.Re_reserved != Yes &amp;&amp; L0.Can_I_receive != Yes &amp;&amp; L1.Can_I_receive == Yes &amp;&amp; L2.Can_I_receive != Yes)
|| (BQ00.Re_reserved != Yes &amp;&amp; BQ01.Re_reserved == Yes &amp;&amp; BQ10.Re_reserved != Yes &amp;&amp; BQ11.Re_reserved == Yes &amp;&amp; BQ20.Re_reserved == Yes &amp;&amp; L0.Can_I_receive != Yes &amp;&amp; L1.Can_I_receive != Yes &amp;&amp; L2.Can_I_receive == Yes)
|| (BQ00.Re_reserved == Yes &amp;&amp; BQ01.Re_reserved == Yes &amp;&amp; BQ10.Re_reserved == Yes &amp;&amp; BQ11.Re_reserved != Yes &amp;&amp; BQ20.Re_reserved != Yes &amp;&amp; L0.Can_I_receive == Yes &amp;&amp; L1.Can_I_receive == Yes &amp;&amp; L2.Can_I_receive != Yes)
|| (BQ00.Re_reserved == Yes &amp;&amp; BQ01.Re_reserved == Yes &amp;&amp; BQ10.Re_reserved != Yes &amp;&amp; BQ11.Re_reserved == Yes &amp;&amp; BQ20.Re_reserved == Yes &amp;&amp; L0.Can_I_receive == Yes &amp;&amp; L1.Can_I_receive != Yes &amp;&amp; L2.Can_I_receive == Yes)
|| (BQ00.Re_reserved != Yes &amp;&amp; BQ01.Re_reserved == Yes &amp;&amp; BQ10.Re_reserved == Yes &amp;&amp; BQ11.Re_reserved == Yes &amp;&amp; BQ20.Re_reserved == Yes &amp;&amp; L0.Can_I_receive != Yes &amp;&amp; L1.Can_I_receive == Yes &amp;&amp; L2.Can_I_receive == Yes)
|| (BQ00.Re_reserved == Yes &amp;&amp; BQ01.Re_reserved == Yes &amp;&amp; BQ10.Re_reserved == Yes &amp;&amp; BQ11.Re_reserved == Yes &amp;&amp; BQ20.Re_reserved == Yes &amp;&amp; L0.Can_I_receive == Yes &amp;&amp; L1.Can_I_receive == Yes &amp;&amp; L2.Can_I_receive == Yes)
			</formula>
			<comment>exaustive check
			</comment>
		</query>
		<query>
			<formula>
			</formula>
			<comment>next query
			</comment>
		</query>
	</queries>
</nta>


==> anc/SRP_model.xml <==
<?xml version="1.0" encoding="utf-8"?>
<!DOCTYPE nta PUBLIC '-//Uppaal Team//DTD Flat System 1.1//EN' 'http://www.it.uu.se/research/group/darts/uppaal/flat-1_2.dtd'>
<nta>
	<declaration>// Parameters
const int Num_links = 6;
const int Num_bridges = 3;

// Consts
const int Processing_time = 200;
const int Minimum_processing_time = 10;
const int NU_value = 5;
const int TA = 1;
const int TF = 2;
const int LR = 3;
const int LAF = 4;
const int LRF = 5;
const int NU_LA = 2;
const int NU_TA = 0;
const int Yes = 1;
const int No = 2;
const int NU_Re = 0;

// Global variables
int[0,5] Link_value[Num_links];
int[0,2] TA_bridge[Num_bridges];
int[2,5] LA_bridge[Num_bridges];

chan TA_link[Num_links];
chan LA_link[Num_links];
broadcast chan Bridge_TA_chan[Num_bridges];
broadcast chan Bridge_LA_chan[Num_bridges];
chan Str;</declaration>
	<template>
		<name x="5" y="5">Talker</name>
		<parameter>chan &amp;TA_transmission, chan &amp;LA_reception, chan &amp;Stream_trigger, const int &amp;Link</parameter>
		<declaration>// Place local declarations here.
int[2,5] LAs_received = NU_LA;</declaration>
		<location id="id0" x="986" y="603">
			<name x="926" y="620">Receive_LAs</name>
		</location>
		<location id="id1" x="986" y="518">
			<committed/>
		</location>
		<init ref="id1"/>
		<transition>
			<source ref="id0"/>
			<target ref="id0"/>
			<label kind="guard" x="586" y="586">LAs_received == LR || LAs_received == LRF</label>
			<label kind="synchronisation" x="586" y="603">Stream_trigger!</label>
			<nail x="875" y="620"/>
			<nail x="875" y="586"/>
		</transition>
		<transition>
			<source ref="id0"/>
			<target ref="id0"/>
			<label kind="synchronisation" x="1105" y="543">LA_reception?</label>
			<label kind="assignment" x="1105" y="569">LAs_received =
(LAs_received == NU_LA ? Link_value[Link]:
LAs_received == LR &amp;&amp; Link_value[Link] != LR  ? LRF:
LAs_received == LAF &amp;&amp; Link_value[Link] != LAF  ? LRF:
LAs_received)</label>
			<nail x="1096" y="670"/>
			<nail x="1096" y="552"/>
		</transition>
		<transition>
			<source ref="id1"/>
			<target ref="id0"/>
			<label kind="synchronisation" x="841" y="535">TA_transmission!</label>
			<label kind="assignment" x="841" y="552">Link_value[Link] = TA</label>
		</transition>
	</template>
	<template>
		<name>Stream</name>
		<parameter>chan &amp;Stream_trigger</parameter>
		<location id="id2" x="-119" y="-178">
			<name x="-102" y="-187">Stream_transmission</name>
		</location>
		<location id="id3" x="-272" y="-178">
		</location>
		<init ref="id3"/>
		<transition>
			<source ref="id3"/>
			<target ref="id2"/>
			<label kind="synchronisation" x="-246" y="-204">Stream_trigger?</label>
		</transition>
	</template>
	<template>
		<name>Listener</name>
		<parameter>chan &amp;TA_reception, chan &amp;LA_transmission, const int &amp;Link</parameter>
		<declaration>// Place local declarations here.
clock t;

int[2,5] LA_transmitted = NU_LA;
int[0,2] TA_received = NU_TA;</declaration>
		<location id="id4" x="17" y="-467">
			<name x="34" y="-458">End</name>
		</location>
		<location id="id5" x="17" y="-612">
			<name x="34" y="-612">Process_time</name>
			<label kind="invariant" x="34" y="-595">t &lt;= Processing_time</label>
		</location>
		<location id="id6" x="17" y="-782">
			<urgent/>
		</location>
		<location id="id7" x="17" y="-893">
		</location>
		<init ref="id7"/>
		<transition>
			<source ref="id6"/>
			<target ref="id4"/>
			<nail x="-9" y="-774"/>
			<nail x="-9" y="-476"/>
		</transition>
		<transition>
			<source ref="id5"/>
			<target ref="id4"/>
			<label kind="guard" x="25" y="-569">t &gt; Minimum_processing_time</label>
			<label kind="synchronisation" x="25" y="-544">LA_transmission!</label>
			<label kind="assignment" x="25" y="-518">Link_value[Link] = LA_transmitted</label>
		</transition>
		<transition>
			<source ref="id6"/>
			<target ref="id5"/>
			<label kind="assignment" x="34" y="-680">LA_transmitted = LAF</label>
			<nail x="238" y="-774"/>
			<nail x="238" y="-620"/>
		</transition>
		<transition>
			<source ref="id6"/>
			<target ref="id5"/>
			<label kind="guard" x="25" y="-756">TA_received == TA</label>
			<label kind="assignment" x="25" y="-731">LA_transmitted = LR</label>
		</transition>
		<transition>
			<source ref="id7"/>
			<target ref="id6"/>
			<label kind="synchronisation" x="26" y="-867">TA_reception?</label>
			<label kind="assignment" x="25" y="-842">TA_received = Link_value[Link],
t := 0</label>
		</transition>
	</template>
	<template>
		<name>BridgeInput</name>
		<parameter>chan &amp;TA_reception, chan &amp;LA_transmission, broadcast chan &amp;TA_transmission, broadcast chan &amp;LA_reception, const int &amp;Link, const int &amp;Bridge</parameter>
		<declaration>// Place local declarations here.
clock t;</declaration>
		<location id="id8" x="-510" y="-102">
			<name x="-510" y="-93">Process_time</name>
			<label kind="invariant" x="-510" y="-76">t &lt;= Processing_time</label>
		</location>
		<location id="id9" x="-229" y="-102">
			<name x="-212" y="-119">Waiting_P_answers</name>
		</location>
		<location id="id10" x="-229" y="-187">
			<urgent/>
		</location>
		<location id="id11" x="-229" y="-289">
		</location>
		<init ref="id11"/>
		<transition>
			<source ref="id8"/>
			<target ref="id9"/>
			<label kind="guard" x="-476" y="-238">t &gt; Minimum_processing_time</label>
			<label kind="synchronisation" x="-476" y="-212">LA_transmission!</label>
			<label kind="assignment" x="-476" y="-187">Link_value[Link] = LA_bridge[Bridge]</label>
			<nail x="-476" y="-161"/>
			<nail x="-263" y="-161"/>
		</transition>
		<transition>
			<source ref="id9"/>
			<target ref="id8"/>
			<label kind="synchronisation" x="-476" y="-153">LA_reception?</label>
			<label kind="assignment" x="-476" y="-127">t := 0</label>
		</transition>
		<transition>
			<source ref="id10"/>
			<target ref="id9"/>
			<label kind="synchronisation" x="-221" y="-161">TA_transmission!</label>
		</transition>
		<transition>
			<source ref="id11"/>
			<target ref="id10"/>
			<label kind="synchronisation" x="-221" y="-263">TA_reception?</label>
			<label kind="assignment" x="-221" y="-238">TA_bridge[Bridge] = Link_value[Link]</label>
		</transition>
	</template>
	<template>
		<name>BridgeOutput</name>
		<parameter>chan &amp;TA_transmission, chan &amp;LA_reception, broadcast chan &amp;TA_reception, broadcast chan &amp;LA_transmission, const int &amp;Link, const int &amp;Bridge</parameter>
		<declaration>// Place local declarations here.
clock t;

int[0,2] TA_received = NU_TA;
int[0,2] TA_transmitted = NU_TA;

int[2,5] LA_received = NU_LA;

int[0,2] Have_Re = NU_Re;

int[0,2] Re_reserved = NU_Re;</declaration>
		<location id="id12" x="-603" y="-510">
			<urgent/>
		</location>
		<location id="id13" x="-603" y="-399">
			<name x="-713" y="-391">Check_resources</name>
			<urgent/>
		</location>
		<location id="id14" x="-212" y="-399">
			<name x="-195" y="-399">Waiting_L_answer</name>
		</location>
		<location id="id15" x="-212" y="-527">
			<name x="-195" y="-527">Process_time</name>
			<label kind="invariant" x="-195" y="-510">t &lt;= Processing_time</label>
		</location>
		<location id="id16" x="-212" y="-637">
			<urgent/>
		</location>
		<location id="id17" x="-212" y="-756">
		</location>
		<init ref="id17"/>
		<transition>
			<source ref="id12"/>
			<target ref="id14"/>
			<label kind="synchronisation" x="-586" y="-680">LA_transmission!</label>
			<label kind="assignment" x="-586" y="-654">LA_bridge[Bridge] =
(LA_bridge[Bridge] == NU_LA ? LA_received:
LA_bridge[Bridge] == LR &amp;&amp; LA_received != LR ? LRF:
LA_bridge[Bridge] == LAF &amp;&amp; LA_received != LAF ? LRF:
LA_bridge[Bridge]),
Re_reserved =
(LA_received == LAF &amp;&amp; Re_reserved != Yes ? No: Yes)</label>
			<nail x="-238" y="-510"/>
			<nail x="-238" y="-425"/>
		</transition>
		<transition>
			<source ref="id13"/>
			<target ref="id12"/>
			<label kind="guard" x="-569" y="-450">Have_Re == NU_Re || Have_Re == No</label>
			<label kind="assignment" x="-569" y="-425">LA_received = LAF, Have_Re = No</label>
			<nail x="-586" y="-425"/>
			<nail x="-586" y="-476"/>
		</transition>
		<transition>
			<source ref="id13"/>
			<target ref="id12"/>
			<label kind="guard" x="-578" y="-501">Have_Re == NU_Re || Have_Re == Yes</label>
			<label kind="assignment" x="-578" y="-476">Have_Re = Yes</label>
		</transition>
		<transition>
			<source ref="id14"/>
			<target ref="id13"/>
			<label kind="synchronisation" x="-578" y="-391">LA_reception?</label>
			<label kind="assignment" x="-578" y="-365">LA_received = Link_value[Link]</label>
		</transition>
		<transition>
			<source ref="id15"/>
			<target ref="id14"/>
			<label kind="guard" x="-204" y="-484">t &gt; Minimum_processing_time</label>
			<label kind="synchronisation" x="-204" y="-459">TA_transmission!</label>
			<label kind="assignment" x="-204" y="-433">Link_value[Link] = TA_transmitted</label>
		</transition>
		<transition>
			<source ref="id16"/>
			<target ref="id15"/>
			<label kind="assignment" x="-42" y="-595">TA_transmitted = TF</label>
			<nail x="-51" y="-620"/>
			<nail x="-51" y="-544"/>
		</transition>
		<transition>
			<source ref="id16"/>
			<target ref="id15"/>
			<label kind="guard" x="-204" y="-603">TA_received == TA</label>
			<label kind="assignment" x="-204" y="-578">TA_transmitted = TA</label>
		</transition>
		<transition>
			<source ref="id17"/>
			<target ref="id16"/>
			<label kind="synchronisation" x="-204" y="-722">TA_reception?</label>
			<label kind="assignment" x="-204" y="-697">TA_received = TA_bridge[Bridge],
t = 0</label>
		</transition>
	</template>
	<system>// Place template instantiations here.
T = Talker(TA_link[0], LA_link[0], Str, 0);
L0 = Listener(TA_link[1], LA_link[1], 1);
L1 = Listener(TA_link[3], LA_link[3], 3);
L2 = Listener(TA_link[5], LA_link[5], 5);
BI0 = BridgeInput(TA_link[0], LA_link[0], Bridge_TA_chan[0], Bridge_LA_chan[0], 0, 0);
BQ00 = BridgeOutput(TA_link[1], LA_link[1], Bridge_TA_chan[0], Bridge_LA_chan[0], 1, 0);
BQ01 = BridgeOutput(TA_link[2], LA_link[2], Bridge_TA_chan[0], Bridge_LA_chan[0], 2, 0);
BI1 = BridgeInput(TA_link[2], LA_link[2], Bridge_TA_chan[1], Bridge_LA_chan[1], 2, 1);
BQ10 = BridgeOutput(TA_link[3], LA_link[3], Bridge_TA_chan[1], Bridge_LA_chan[1], 3, 1);
BQ11 = BridgeOutput(TA_link[4], LA_link[4], Bridge_TA_chan[1], Bridge_LA_chan[1], 4, 1);
BI2 = BridgeInput(TA_link[4], LA_link[4], Bridge_TA_chan[2], Bridge_LA_chan[2], 4, 2);
BQ20 = BridgeOutput(TA_link[5], LA_link[5], Bridge_TA_chan[2], Bridge_LA_chan[2], 5, 2);
S = Stream(Str);
// List one or more processes to be composed into a system.
system T, L0, L1, L2, BI0, BQ00, BQ01, BI1, BQ10, BQ11, BI2, BQ20, S;
    </system>
	<queries>
		<query>
			<formula>E[] BQ00.LA_received == NU_LA
			</formula>
			<comment>Termination en el puerto 1 del Bridge 0
			</comment>
		</query>
		<query>
			<formula>L0.End &amp;&amp; L0.LA_transmitted != NU_LA --&gt; BQ00.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; L0.End &amp;&amp; L0.LA_transmitted == NU_LA &amp;&amp; BQ00.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>L0.End &amp;&amp; L0.LA_transmitted == NU_LA --&gt; BQ00.LA_received == NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E[] BQ01.LA_received == NU_LA
			</formula>
			<comment>Termination en el puerto 2 del Bridge 0
			</comment>
		</query>
		<query>
			<formula>L1.End &amp;&amp; L2.End &amp;&amp; (L1.LA_transmitted != NU_LA || L2.LA_transmitted != NU_LA) --&gt; BQ01.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; L1.End &amp;&amp; L2.End &amp;&amp; L1.LA_transmitted == NU_LA &amp;&amp; L2.LA_transmitted == NU_LA &amp;&amp; BQ01.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>L1.End &amp;&amp; L2.End &amp;&amp; L1.LA_transmitted == NU_LA &amp;&amp; L2.LA_transmitted == NU_LA --&gt; BQ01.LA_received == NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E[] BQ10.LA_received == NU_LA
			</formula>
			<comment>Termination en el puerto 1 del Bridge 1
			</comment>
		</query>
		<query>
			<formula>L1.End &amp;&amp; L1.LA_transmitted != NU_LA --&gt; BQ10.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; L1.End &amp;&amp; L1.LA_transmitted == NU_LA &amp;&amp; BQ10.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>L1.End &amp;&amp; L1.LA_transmitted == NU_LA --&gt; BQ10.LA_received == NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E[] BQ11.LA_received == NU_LA
			</formula>
			<comment>Termination en el puerto 2 del Bridge 1
			</comment>
		</query>
		<query>
			<formula>L2.End &amp;&amp; L2.LA_transmitted != NU_LA --&gt; BQ11.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; L2.End &amp;&amp; L2.LA_transmitted == NU_LA &amp;&amp; BQ11.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>L2.End &amp;&amp; L2.LA_transmitted == NU_LA --&gt; BQ11.LA_received == NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E[] BQ20.LA_received == NU_LA
			</formula>
			<comment>Termination en el puerto 1 del Bridge 2
			</comment>
		</query>
		<query>
			<formula>L2.End &amp;&amp; L2.LA_transmitted != NU_LA --&gt; BQ20.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; L2.End &amp;&amp; L2.LA_transmitted == NU_LA &amp;&amp; BQ20.LA_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>L2.End &amp;&amp; L2.LA_transmitted == NU_LA --&gt; BQ20.LA_received == NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E[] T.LAs_received == NU_LA
			</formula>
			<comment>Termination en el Talker
			</comment>
		</query>
		<query>
			<formula>L0.End &amp;&amp; L1.End &amp;&amp; L2.End &amp;&amp; (L0.LA_transmitted != NU_LA || L1.LA_transmitted != NU_LA || L2.LA_transmitted != NU_LA) --&gt; T.LAs_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; L0.End &amp;&amp; L1.End &amp;&amp; L2.End &amp;&amp; L0.LA_transmitted == NU_LA &amp;&amp; L1.LA_transmitted == NU_LA &amp;&amp; L2.LA_transmitted == NU_LA &amp;&amp; T.LAs_received != NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>L0.End &amp;&amp; L1.End &amp;&amp; L2.End &amp;&amp; L0.LA_transmitted == NU_LA &amp;&amp; L1.LA_transmitted == NU_LA &amp;&amp; L2.LA_transmitted == NU_LA --&gt; T.LAs_received == NU_LA
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; S.Stream_transmission &amp;&amp; L0.LA_transmitted == LR &amp;&amp; BQ00.Re_reserved == No
			</formula>
			<comment>Consistency at the aplication level 1.1
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; S.Stream_transmission &amp;&amp; L1.LA_transmitted == LR &amp;&amp; (BQ01.Re_reserved == No || BQ10.Re_reserved == No)
			</formula>
			<comment>Consistency at the aplication level 1.2
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; S.Stream_transmission &amp;&amp; L2.LA_transmitted == LR &amp;&amp; (BQ01.Re_reserved == No || BQ11.Re_reserved == No || BQ20.Re_reserved == No)
			</formula>
			<comment>Consistency at the aplication level 1.3
			</comment>
		</query>
		<query>
			<formula>S.Stream_transmission &amp;&amp; L2.LA_transmitted == LR &amp;&amp; (BQ01.Re_reserved == NU_Re || BQ11.Re_reserved == NU_Re || BQ20.Re_reserved == NU_Re) --&gt; !(BQ01.Re_reserved == Yes &amp;&amp; BQ11.Re_reserved == Yes &amp;&amp; BQ20.Re_reserved == Yes) &amp;&amp; (BQ01.Re_reserved != NU_Re &amp;&amp; BQ11.Re_reserved != NU_Re &amp;&amp; BQ20.Re_reserved != NU_Re)
			</formula>
			<comment>Consistency at the aplication level 2
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; deadlock &amp;&amp; S.Stream_transmission &amp;&amp; BQ00.Re_reserved == No &amp;&amp; BQ01.Re_reserved == No &amp;&amp; BQ10.Re_reserved == No &amp;&amp; BQ11.Re_reserved == No &amp;&amp; BQ20.Re_reserved == No
			</formula>
			<comment>
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; deadlock &amp;&amp; S.Stream_transmission &amp;&amp; BQ01.Re_reserved == No &amp;&amp; BQ10.Re_reserved == Yes &amp;&amp; BQ11.Re_reserved == Yes &amp;&amp; BQ20.Re_reserved == Yes
			</formula>
			<comment>Consistency at the infrastructure level 1
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt; deadlock &amp;&amp; S.Stream_transmission &amp;&amp; (BQ01.Re_reserved == No || BQ11.Re_reserved == No) &amp;&amp; BQ20.Re_reserved == Yes
			</formula>
			<comment>Consistency at the infrastructure level 2
			</comment>
		</query>
		<query>
			<formula>S.Stream_transmission --&gt; (BQ00.Re_reserved == Yes &amp;&amp; BQ01.Re_reserved != Yes &amp;&amp; BQ10.Re_reserved != Yes &amp;&amp; BQ11.Re_reserved != Yes &amp;&amp; BQ20.Re_reserved != Yes &amp;&amp; L0.LA_transmitted == LR &amp;&amp; L1.LA_transmitted != LR &amp;&amp; L2.LA_transmitted != LR)
|| (BQ00.Re_reserved != Yes &amp;&amp; BQ01.Re_reserved == Yes &amp;&amp; BQ10.Re_reserved == Yes &amp;&amp; BQ11.Re_reserved != Yes &amp;&amp; BQ20.Re_reserved != Yes &amp;&amp; L0.LA_transmitted != LR &amp;&amp; L1.LA_transmitted == LR &amp;&amp; L2.LA_transmitted != LR)
|| (BQ00.Re_reserved != Yes &amp;&amp; BQ01.Re_reserved == Yes &amp;&amp; BQ10.Re_reserved != Yes &amp;&amp; BQ11.Re_reserved == Yes &amp;&amp; BQ20.Re_reserved == Yes &amp;&amp; L0.LA_transmitted != LR &amp;&amp; L1.LA_transmitted != LR &amp;&amp; L2.LA_transmitted == LR)
|| (BQ00.Re_reserved == Yes &amp;&amp; BQ01.Re_reserved == Yes &amp;&amp; BQ10.Re_reserved == Yes &amp;&amp; BQ11.Re_reserved != Yes &amp;&amp; BQ20.Re_reserved != Yes &amp;&amp; L0.LA_transmitted == LR &amp;&amp; L1.LA_transmitted == LR &amp;&amp; L2.LA_transmitted != LR)
|| (BQ00.Re_reserved == Yes &amp;&amp; BQ01.Re_reserved == Yes &amp;&amp; BQ10.Re_reserved != Yes &amp;&amp; BQ11.Re_reserved == Yes &amp;&amp; BQ20.Re_reserved == Yes &amp;&amp; L0.LA_transmitted == LR &amp;&amp; L1.LA_transmitted != LR &amp;&amp; L2.LA_transmitted == LR)
|| (BQ00.Re_reserved != Yes &amp;&amp; BQ01.Re_reserved == Yes &amp;&amp; BQ10.Re_reserved == Yes &amp;&amp; BQ11.Re_reserved == Yes &amp;&amp; BQ20.Re_reserved == Yes &amp;&amp; L0.LA_transmitted != LR &amp;&amp; L1.LA_transmitted == LR &amp;&amp; L2.LA_transmitted == LR)
|| (BQ00.Re_reserved == Yes &amp;&amp; BQ01.Re_reserved == Yes &amp;&amp; BQ10.Re_reserved == Yes &amp;&amp; BQ11.Re_reserved == Yes &amp;&amp; BQ20.Re_reserved == Yes &amp;&amp; L0.LA_transmitted == LR &amp;&amp; L1.LA_transmitted == LR &amp;&amp; L2.LA_transmitted == LR)
			</formula>
			<comment>exaustive check
			</comment>
		</query>
		<query>
			<formula>
			</formula>
			<comment>next query
			</comment>
		</query>
	</queries>
</nta>

